A Newcomer In The PGAS World -- UPC++ vs UPC: A Comparative Study

A newcomer in the Partitioned Global Address Space (PGAS) 'world' has arrived in its version 1.0: Unified Parallel C++ (UPC++). UPC++ targets distributed data structures where communication is irregular or fine-grained. The key abstractions are global pointers, asynchronous programming via RPC, futures and promises. UPC++ API for moving non-contiguous data and handling memories with different optimal access methods resemble those used in modern C++. In this study we provide two kernels implemented in UPC++: a sparse-matrix vector multiplication (SpMV) as part of a Partial-Differential Equation solver, and an implementation of the Heat Equation on a 2D-domain. Code listings of these two kernels are available in the article in order to show the differences in programming style between UPC and UPC++. We provide a performance comparison between UPC and UPC++ using single-node, multi-node hardware and many-core hardware (Intel Xeon Phi Knight's Landing).

==> implementations/heatEquationUPC_computation.c <==
#define idx(i,k) ((i)*n+(k)) 
 
for (it=1; it<=itmax; it++) {
  double *phi = (double *) xphi[MYTHREAD];
  int i,k;
  /* communication per time step */
  halo_exchange_intrinsic();

  /* computation per time step */
  for (i=1; i<m-1; i++)
    for (k=1; k<n-1; k++)
      phin[idx(i,k)]=((phi[idx(i+1,k)]+phi[idx(i-1,k)]-2.*phi[idx(i,k)])*dy2i
                     +(phi[idx(i,k+1)]+phi[idx(i,k-1)]-2.*phi[idx(i,k)])*dx2i)*dt;
  /* copying the content of phin to phi, checking convergence etc. */
}
